Model Predictive Path Integral Control using Covariance Variable Importance Sampling

In this paper we develop a Model Predictive Path Integral (MPPI) control algorithm based on a generalized importance sampling scheme and perform parallel optimization via sampling using a Graphics Processing Unit (GPU). The proposed generalized importance sampling scheme allows for changes in the drift and diffusion terms of stochastic diffusion processes and plays a significant role in the performance of the model predictive control algorithm. We compare the proposed algorithm in simulation with a model predictive control version of differential dynamic programming.

==> Figures/cart_pole_figure/cart_pole_fig_gen.py <==
import matplotlib.pyplot as plt
import numpy as np

f1 = open('500_var.log', 'r')
f2 = open('1000_var.log', 'r')
f3 = open('1500_var.log', 'r')

files = [f1, f2, f3]
labels = [r'$\gamma = 500$', r'$\gamma = 1000$', r'$\gamma = 1500$']
rolls = []

plt.subplot(4,2,1)

for i in range(3):
    f = files[i]
    lab = labels[i]
    total_cost_to_go = np.zeros((15, 10))
    nominal_cost = np.zeros((15, 10))

    for iter in range(15):
        for sample in range(10):
            if (sample > 0):
                f.readline()
            A = f.readline()
            A = A[1:-1]
            A = A.split(", ")
            if ('False' in A[0]):
                total_cost_to_go[iter, sample] = float(A[1])
   
        while (not 'Making' in A and iter < 14):
            A = f.readline()

    means = []
    stds = []

    for row in total_cost_to_go:
        means.append(np.mean(row))
        stds.append(np.std(row))

    print
    print "means and std"
    print means
    print stds

    rolls = np.array([10, 50, 100, 250, 500, 750, 1000, 1500, 2000, 3000, 4000, 5000, 6000, 8000, 10000])

    plt.errorbar(rolls[2:-4], means[2:-4], stds[2:-4], label = lab)

ddp = np.zeros(11) + 42.4213

plt.plot(rolls[:-4], ddp, linestyle = '--', color = 'k', label = 'DDP Solution')
#plt.legend()
plt.legend(bbox_to_anchor=(0., 1.02, 1., .10), loc=3,
           ncol=4, mode="expand", borderaxespad=0.)

plt.xlabel('Number of Rollouts')
plt.ylabel('Avg. Running Cost')
plt.title('Total Accumulated Cost Vs. Number of Rollouts')
plt.savefig('total_cost.pdf')



==> Figures/quad_figures/SGPniceGraphics.py <==
# -*- coding: utf-8 -*-
"""Description: SGPniceGraphics module contains:

Pfixplot(an_axis) <-- make plot background transparent; remove top and right axes
Pfixlegend(an_axis)  <-- make legend background transparent;
Pcircsize=4  <-- nice looking size parameter for circle markers

Usage:
import matplotlib.pyplot as plt
from SGPniceGraphics import *

Begin with 
plt.figure(frameon=False,figsize=(7.5,2.5)) <-- or desired size, inches

Give plot command(s), e.g.
ax = plt.plot(...)
or 
ax = plt.subplot(...) ...
If using circle markers, use 
,markersize=Pcircsize

Then issue
Pfixplot(ax)

If using a legend, 
leg = ax4.legend(mylabels)
then issue
Pfixlegend(leg)  <-- make legend background transparent

If needed issue
plt.tight_layout() <-- to prevent panels of multipart figure from overlapping

Save to pdf with
Psavefig('myfigure.pdf')

Created on Wed May 20 15:51:15 2015
Author: pcn Python:3.4.2
"""
import matplotlib.pyplot as plt

Pcircsize=4

def Pfixplot(this_axis): 
    """After making a plot, issue Pfixplot(axis). This function sets background boxes
    to be transparent and removes top and right axes."""
    this_axis.patch.set_alpha(0) # transparent box
    this_axis.spines['right'].set_visible(False)
    this_axis.spines['top'].set_visible(False)
    # Only show ticks on the left and bottom spines
    this_axis.yaxis.set_ticks_position('left')
    this_axis.xaxis.set_ticks_position('bottom')
def Pfixlegend(this_legend):
    """After making a legend and assigning it to a symbol mylegend, issue Pfixplot(mylegend).
    This function sets the background box to be transparent."""
    frame=this_legend.get_frame()                      
    frame.set_facecolor((0,0,0,0))    #transparent box (R,G,B,alpha)            #TCD
def Psavefig(this_file):
    """After making a graph, issue Psavefig(filename). This function sets some useful
    options."""
    plt.savefig(this_file,transparent=True,bbox_inches='tight',pad_inches=0)



==> Figures/quad_figures/quad_time_gen.py <==
import matplotlib.pyplot as plt
import numpy as np
import pylab

plt.rc('text', usetex=True)
plt.rc('font', family='serif')

f1 = open('3m_forest_quad.log', 'r')
f2 = open('4m_forest_quad.log', 'r')
f3 = open('5m_forest_quad.log', 'r')

files = [f1, f2, f3]

speeds = np.zeros((3, 10))

for i in range(3):
    f = files[i]

    for sample in range(10):
        A = f.readline()
        A = A[1:-2]
        A = A.split(", ")
        print A
        speeds[i, sample] = float(A[2])

means = []
stds = []

for row in speeds:
    means.append(np.mean(row))
    stds.append(np.std(row))

print
print "means and std"
print means
print stds

DDP_3m = 17.65
DDP_4m = 15.96
DDP_5m = 16.12

DDP_means = [17.65, 15.96, 16.12]
DDP_var = [0,0,0]

ax = plt.subplot(4,1,1)

N = 3
ind = np.arange(N)
width = .35

rects1 = ax.bar(ind, means, width, color = 'b', yerr=stds)
rects2 = ax.bar(ind+width, DDP_means, width, color = 'r', yerr=stds, hatch = "//")

ax.set_ylabel("Time (s)", fontsize = 20)
ax.set_xlabel("Density Setting", fontsize = 20)
#ax.set_title("Task Completion Time")
ax.set_xticks(ind + width)
ax.set_xticklabels(('3m', '4m', '5m'), fontsize = 16)
ax.set_ylim((10, 22))

ax.legend((rects1[0], rects2[0]), ('MPPI', 'DDP'), ncol = 2)

Pfixlegend(legend)
Pfixplot(ax)

plt.savefig('Quadrotor_comp.pdf')



==> Figures/quad_figures/quad_traj_gen.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.animation as animation
from matplotlib.patches import Rectangle
from matplotlib.patches import Circle
import pickle
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl
from SGPniceGraphics import *

#params = {'legend.fontsize': 8,
#          'legend.linewidth': 1}

#plt.rcParams.update(params)

plt.rc('text', usetex = True)
plt.rc('font', family = 'serif')

forest = []

f = open("forest_4m.txt", 'r')

for line in f:
    A = line
    A = A[1:-2]
    A = A.split(", ")
    tree = [float(A[0]), float(A[1]), float(A[2]), float(A[3]), float(A[4]), float(A[5])]
    forest.extend(tree)

def plot_ddp():
    ax = plt.subplot(1,2,1)
    f = open("ddp_4m_forest_traj.txt", 'r')
    f.readline()
    X = []
    Y = []
    count = 0
    for line in f:
        A = line
        count += 1
        if count % 2 == 0:
            A = A[1:-2]
            A = A.split(", ")
            #A = A.split(" \t ")
            X.append(float(A[0]))
            Y.append(float(A[1]))
        else:
            continue
    for i in range(len(forest)/6):
        circ = plt.Circle((forest[6*i],forest[6*i + 1]), forest[6*i + 3], color = 'r')
        fig.gca().add_artist(circ)
    ax.set_xlim(-10,100)
    ax.set_ylim(-10,100)
    #ax.set_xlabel("(c)")
    #ax.set_title("MPC-DDP", fontsize = 20)
    ax.yaxis.tick_right()
    #ax.set_ylabel("y Position (m)")
    ax.plot(X,Y, color = 'b', label = "MPC-DDP")
    legend = ax.legend(fontsize = 12, loc = 2)
    #Pfixlegend(legend)
    return ax

def plot_mppi():
    ax = plt.subplot(1,2,2)
    npy_file = np.load("sample_0.npy")
    npy_array = npy_file['arr_0']
    X = npy_array[:, 0]
    Y = npy_array[:, 1]
    f.readline()
    for i in range(len(forest)/6):
        circ = plt.Circle((forest[6*i],forest[6*i + 1]), forest[6*i + 3], color = 'r')
        fig.gca().add_artist(circ)
    ax.set_xlim(-10,100)
    ax.set_ylim(-10,100)
    #ax.set_xlabel("(b)")
    #ax.set_ylabel("y Position (m)")
    #ax.set_title("MPPI", fontsize = 20)
    ax.set_yticklabels([])    
    ax.plot(X,Y, color = 'g', label = 'MPPI')
    legend = ax.legend(fontsize = 12, loc = 2)
    #Pfixlegend(legend)
    return ax

fig = plt.figure(figsize = (8,4))

ax1 = plot_ddp()
ax2 = plot_mppi()

Pfixplot(ax1)
Pfixplot(ax2)

plt.savefig("quad_traj.pdf")



==> Figures/quad_figures/time_plotter.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.animation as animation
from matplotlib.patches import Rectangle
from matplotlib.patches import Circle
import pickle
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl
from SGPniceGraphics import *

#params = {'legend.fontsize': 8,
#          'legend.linewidth': 1}

#plt.rcParams.update(params)

plt.rc('text', usetex=True)
plt.rc('font', family='serif')

def plot_times():
    f1 = open('3m_forest_quad.log', 'r')
    f2 = open('4m_forest_quad.log', 'r')
    f3 = open('5m_forest_quad.log', 'r')

    files = [f1, f2, f3]

    speeds = np.zeros((3, 10))

    for i in range(3):
        f = files[i]

        for sample in range(10):
            A = f.readline()
            A = A[1:-2]
            A = A.split(", ")
            print A
            speeds[i, sample] = float(A[2])

    means = []
    stds = []

    for row in speeds:
        means.append(np.mean(row))
        stds.append(np.std(row))

    print
    print "means and std"
    print means
    print stds

    DDP_3m = 17.65
    DDP_4m = 15.96
    DDP_5m = 16.12

    DDP_means = [17.65, 15.96, 16.12]
    DDP_var = [0,0,0]

    N = 3
    ind = np.arange(N)
    width = .25

    rects1 = ax.bar(ind, means, width, color = 'b', yerr=stds)
    rects2 = ax.bar(ind+width, DDP_means, width, color = 'r', yerr=stds, hatch = "//")

    ax.set_ylabel("Time to Completion (s)", fontsize = 20)
    ax.set_xlabel("Density Setting of Forest", fontsize = 20)
    #ax.set_title("Time to Completion")
    ax.set_xticks(ind + width)
    ax.set_xticklabels(('3m', '4m', '5m'),fontsize = 20)
    ax.set_ylim((10, 18))

    legend = ax.legend((rects1[0], rects2[0]), ('MPPI', 'MPC-DDP'), fontsize = 16)
    return legend

fig = plt.figure()
ax = plt.subplot(111)

legend =  plot_times()

Pfixlegend(legend)
Pfixplot(ax)

plt.savefig("quad_times.pdf")


==> Figures/race_car_figures/SGPniceGraphics.py <==
# -*- coding: utf-8 -*-
"""Description: SGPniceGraphics module contains:

Pfixplot(an_axis) <-- make plot background transparent; remove top and right axes
Pfixlegend(an_axis)  <-- make legend background transparent;
Pcircsize=4  <-- nice looking size parameter for circle markers

Usage:
import matplotlib.pyplot as plt
from SGPniceGraphics import *

Begin with 
plt.figure(frameon=False,figsize=(7.5,2.5)) <-- or desired size, inches

Give plot command(s), e.g.
ax = plt.plot(...)
or 
ax = plt.subplot(...) ...
If using circle markers, use 
,markersize=Pcircsize

Then issue
Pfixplot(ax)

If using a legend, 
leg = ax4.legend(mylabels)
then issue
Pfixlegend(leg)  <-- make legend background transparent

If needed issue
plt.tight_layout() <-- to prevent panels of multipart figure from overlapping

Save to pdf with
Psavefig('myfigure.pdf')

Created on Wed May 20 15:51:15 2015
Author: pcn Python:3.4.2
"""
import matplotlib.pyplot as plt

Pcircsize=4

def Pfixplot(this_axis): 
    """After making a plot, issue Pfixplot(axis). This function sets background boxes
    to be transparent and removes top and right axes."""
    this_axis.patch.set_alpha(0) # transparent box
    this_axis.spines['right'].set_visible(False)
    this_axis.spines['top'].set_visible(False)
    # Only show ticks on the left and bottom spines
    this_axis.yaxis.set_ticks_position('left')
    this_axis.xaxis.set_ticks_position('bottom')
def Pfixlegend(this_legend):
    """After making a legend and assigning it to a symbol mylegend, issue Pfixplot(mylegend).
    This function sets the background box to be transparent."""
    frame=this_legend.get_frame()                      
    frame.set_facecolor((0,0,0,0))    #transparent box (R,G,B,alpha)            #TCD
def Psavefig(this_file):
    """After making a graph, issue Psavefig(filename). This function sets some useful
    options."""
    plt.savefig(this_file,transparent=True,bbox_inches='tight',pad_inches=0)



==> Figures/race_car_figures/car_cost_gen.py <==
import matplotlib.pyplot as plt
import numpy as np

f1 = open('100_var.log', 'r')
f2 = open('150_var.log', 'r')
f3 = open('300_var.log', 'r')

params = {'legend.fontsize': 8,
          'legend.linewidth': 1}

plt.rcParams.update(params)


files = [f1, f2, f3]
labels = [r'$\gamma = 100$', r'$\gamma = 150$', r'$\gamma = 300$']
rolls = []

plt.subplot(2,2,1)

for i in range(3):
    f = files[i]
    lab = labels[i]
    total_cost_to_go = np.zeros((15, 25))
    nominal_cost = np.zeros((15, 25))

    for iter in range(15):
        for sample in range(25):
            if (sample > 0):
                f.readline()
            A = f.readline()
            A = A[1:-1]
            A = A.split(", ")
            if ('False' in A[0]):
                total_cost_to_go[iter, sample] = float(A[1])
            else:
                f.readline()
                total_cost_to_go[iter, sample] = 20.0
   
        while (not 'Making' in A and iter < 14):
            A = f.readline()

    means = []
    stds = []

    for row in total_cost_to_go:
        means.append(np.mean(row))
        stds.append(np.std(row))

    print
    print "means and std"
    print means
    print stds

    rolls = np.array([.01, .05, .1, .25, .5, .75, 1, 1.5, 2, 3, 4, 5000, 6000, 8000, 10000])

    plt.errorbar(rolls[2:-4], means[2:-4], stds[2:-4], label = lab)

ddp = np.zeros(11) + 7.2113

plt.plot(rolls[:-4], ddp, linestyle = '--', color = 'k', label = 'DDP Solution')
#plt.legend(bbox_to_anchor=(0., 1.02, 1., .10), loc=3,
#           ncol=2, mode="expand", borderaxespad=0.)
plt.legend(ncol = 2)
#plt.legend(bbox_to_anchor=(1.0, 1.1), loc=2, borderaxespad=0.)
plt.xlabel('Rollouts (Thousands)')
plt.ylim(5, 9)
plt.ylabel('Avg. Cost')
#plt.title('Total Accumulated Cost Vs. Number of Rollouts')
plt.savefig('total_cost.pdf')



==> Figures/race_car_figures/car_traj_gen.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.animation as animation
from matplotlib.patches import Rectangle
from matplotlib.patches import Circle
import pickle
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl
from SGPniceGraphics import *

plt.rc('text', usetex = True)
plt.rc('font', family = 'serif')

def plot_ddp(ax):
    f = open("ddp.txt", 'r')
    f.readline()
    slip = []
    X = []
    Y = []
    Yaw = []
    count = 0
    for line in f:
        A = line
        count += 1
        if count % 2 == 0:
            A = A[1:-2]
            A = A.split(", ")
            #A = A.split(" \t ")
            X.append(float(A[0]))
            Y.append(float(A[1]))
            Yaw.append(float(A[2]))
        else:
            continue
    X = np.array(X)
    Y = np.array(Y)
    Yaw = np.array(Yaw)
    Ux = []
    Uy = []
    for i in range(1, X.size):
        X_dot = (X[i] - X[i-1])/.02
        Y_dot = (Y[i] - Y[i-1])/.02
        c = np.cos(Yaw[i])
        s = np.sin(Yaw[i])
        Ux.append(c*X_dot + s*Y_dot)
        Uy.append(-s*X_dot + c*Y_dot)
    Ux = np.array(Ux)
    Uy = np.abs(np.array(Uy))
    ax.plot(np.array(range(Ux.size))*.02, Ux, linestyle = "--", label = r'DDP $|v_x|$')
    ax.plot(np.array(range(Uy.size))*.02, Uy, linestyle = "--", label = r'DDP $|v_y|$')
    ax.set_xlabel("Time (s)", fontsize = 18)
    ax.set_ylabel("Velocity (m/s)", fontsize = 20)


def plot_mppi(ax):
    npy_file = np.load('num_roll_5000__sample_0.npy')
    npy_array = npy_file['arr_0']
    slip = npy_array[:,3]
    Ux = npy_array[:,4]
    Uy = npy_array[:,4]
    Uy = np.abs(Uy*np.tan(slip))
    ax.plot(np.array(range(len(Ux)))*.02, Ux, label = r'MPPI $|v_x|$')
    ax.plot(np.array(range(len(Uy)))*.02, Uy, label = r'MPPI $|v_y|$')
    ax.set_xlabel("Time (s)", fontsize = 20)
    ax.set_ylabel("Velocity (m/s)", fontsize = 20)

#plt.figure(figsize = (8,5))
ax = plt.subplot(111)
ax.set_ylim(0,9)

plot_ddp(ax)
plot_mppi(ax)

legend = ax.legend(ncol = 2, fontsize = 16)

Pfixlegend(legend)
Pfixplot(ax)

plt.savefig("car_traj.pdf")



==> Figures/race_car_figures/figure_3_gen.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.animation as animation
from matplotlib.patches import Rectangle
from matplotlib.patches import Circle
import pickle
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mpl
from SGPniceGraphics import *

plt.rc('text', usetex=True)
plt.rc('font', family='serif')

def plot_ddp():
    ax = plt.subplot(1,2,1)
    f = open("ddp.txt", 'r')
    f.readline()
    Xs = []
    Ys = []
    Yaw = []
    count = 0
    for line in f:
        A = line
        count += 1
        if count % 2 == 0:
            A = A[1:-2]
            A = A.split(", ")
            #A = A.split(" \t ")
            Xs.append(float(A[0]))
            Ys.append(float(A[1]))
            Yaw.append(float(A[2]))
        else:
            continue
    #ax.set_title(r'DDP Cornering \\ Maneuver', fontsize = 16)
    circs = []
    x_size = 1.2
    y_size = .66
    time = 20.48
    for i in range(10):
        circs.append(Rectangle((Xs[0] - x_size/2.0, Ys[0] - y_size/2.0), x_size, y_size, color = 'r'))
    for i in range(len(circs)):
        heading = Yaw[int(time*50) + 25*i]/np.pi * 180.0
        t = mpl.transforms.Affine2D().rotate_deg_around(Xs[int(time*50) + 25*i], Ys[int(time*50) + 25*i], heading) + ax.transData
        circs[i].set_transform(t)
        circs[i].set_xy((Xs[int(time*50) + 25*i] - x_size/2.0, Ys[int(time*50) + 25*i] - y_size/2.0))
        ax.add_patch(circs[i])
    ax.plot(Xs,Ys, color = 'b', alpha = .25)
    ax.plot([0],[0], color = 'g', alpha = 0, label = "MPC-DDP")
    ax.set_xlim(-15, 15)
    ax.set_ylim(-10,10)
    legend = ax.legend(fontsize = 12, frameon = False)
    return ax

def plot_mppi():
    ax = plt.subplot(1,2,2)
    npy_file = np.load('num_roll_5000__sample_0.npy')
    npy_array = npy_file['arr_0']
    Xs = npy_array[:,0]
    Ys = npy_array[:,1]
    Yaw = npy_array[:,2]
    circs = []
    x_size = 1.2
    y_size = .66
    time = 18.0
    for i in range(10):
        circs.append(Rectangle((Xs[0] - x_size/2.0, Ys[0] - y_size/2.0), x_size, y_size, color = 'r'))
    for i in range(len(circs)):
        heading = Yaw[int(time*50) + 25*i]/np.pi * 180.0
        t = mpl.transforms.Affine2D().rotate_deg_around(Xs[int(time*50) + 25*i], Ys[int(time*50) + 25*i], heading) + ax.transData
        circs[i].set_transform(t)
        circs[i].set_xy((Xs[int(time*50) + 25*i] - x_size/2.0, Ys[int(time*50) + 25*i] - y_size/2.0))
        ax.add_patch(circs[i])
    ax.plot(Xs,Ys, color = 'g', alpha = .25)
    ax.plot([0],[0], color = 'g', alpha = 0, label = "MPPI")
    ax.set_xlim(-15, 15)
    ax.set_ylim(-10, 10)
    legend = ax.legend(fontsize = 12, frameon=False)
    #ax.set_title(r'MPPI Cornering \\ Maneuver', fontsize = 16)
    return ax

plt.figure(figsize = (8, 2))
#f, (ax1, ax2) = plt.subplots(1,2)

ax1 = plot_ddp()
ax2 = plot_mppi()

Pfixplot(ax1)
Pfixplot(ax2)

plt.savefig("Cornering.pdf")


